Unequal-mass boson-star binaries: Initial data and merger dynamics

We present a generalization of the curative initial data construction derived for equal-mass compact binaries in Helfer {\it et al} (2019 Phys. Rev. D 99 044046; 2022 Class. Quantum Grav. 39 074001) to arbitrary mass ratios. We demonstrate how these improved initial data avoid substantial spurious artifacts in the collision dynamics of unequal-mass boson-star binaries in the same way as has previously been achieved with the simpler method restricted to the equal-mass case. We employ the improved initial data to explore in detail the impact of phase offsets in the coalescence of equal- and unequal-mass boson star binaries.

==> fig1_waveforms_plot_v20.py <==
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt

from matplotlib import rc

rc('text', usetex=True)
rc('font', size=36)
rc('legend', fontsize=36)
rc('text.latex', preamble=r'\usepackage{cmbright}')

fs = 32
params = {'font.size': fs,
          'legend.fontsize': fs,
          'axes.labelsize': fs,
          'xtick.labelsize': fs,
          'ytick.labelsize': fs,
          'font.family': 'sans-serif',
          'font.serif': ['Tahoma']
          }
plt.rcParams.update(params)

#rc('text', usetex=True)
#rc('font', size=14)
#rc('legend', fontsize=13)
#rc('text.latex', preamble=r'\usepackage{cmbright}')

#Need new paths here
psi_notrick = np.loadtxt("no_trick_q1/Psi4_vars_l2_m0_rex07")
psi_thomas = np.loadtxt("thomas_trick_q1/Psi4_vars_l2_m0_rex07")
psi_soli_r001 = np.loadtxt("improved_q1_R001/Psi4_vars_l2_m0_rex07")
psi_soli_r1000 = np.loadtxt("improved_q1_R1000/Psi4_vars_l2_m0_rex07")

# Shift in time and rescale (note Lean modes need the radius factor, too)
Rex      = 120
Mtot     = 1.43399
tpeak_no = 200
tpeak_im = 192.5

psi_notrick[:,0] -= tpeak_no
psi_notrick[:,0] /= Mtot
psi_notrick[:,1] *= (Mtot * Rex)

psi_thomas[:,0] -= tpeak_im
psi_thomas[:,0] /= Mtot
psi_thomas[:,1] *= (Mtot * Rex)

psi_soli_r001[:,0] -= tpeak_no
psi_soli_r001[:,0] /= Mtot
psi_soli_r001[:,1] *= (Mtot * Rex)

psi_soli_r1000[:,0] -= tpeak_im
psi_soli_r1000[:,0] /= Mtot
psi_soli_r1000[:,1] *= (Mtot * Rex)


# Plot data
plt.figure(figsize=(14,8))
plt.plot(psi_notrick[:,0], psi_notrick[:,1], color='coral', linewidth=2, label='plain superposition')
plt.plot(psi_thomas[:,0], psi_thomas[:,1], color='cornflowerblue', linewidth=2, label='equal-mass fix')
plt.plot(psi_soli_r001[:,0], psi_soli_r001[:,1], color='crimson', linewidth=2, label=r'$R_{\rm{A}} = R_{\rm{B}} = 0.01$', linestyle='dashed')
plt.plot(psi_soli_r1000[:,0], psi_soli_r1000[:,1], color='navy', linewidth=2, label=r'$R_{\rm{A}} = R_{\rm{B}} = 1000$', linestyle='dashed')
plt.legend(loc='lower left')
plt.ylabel(r"$M R_{\rm{ex}}\Psi_4^{20}$")
plt.xlabel(r"$(t-t_{\rm{peak}})/M$")
plt.xlim(-70,70)
plt.tight_layout()
#Need to change the output path here as well
plt.savefig("psi4_q1.eps",dpi = 300)
plt.show()

